ByteFS: System Support for (CXL-based) Memory-Semantic Solid-State Drives

Unlike non-volatile memory that resides on the processor memory bus, memory-semantic solid-state drives (SSDs) support both byte and block access granularity via PCIe or CXL interconnects. They provide scalable memory capacity using NAND flash at a much lower cost. In addition, they have different performance characteristics for their dual byte/block interface respectively, while offering essential memory semantics for upper-level software. Such a byte-accessible storage device provides new implications on the software system design. In this paper, we develop a new file system, named ByteFS, by rethinking the design primitives of file systems and SSD firmware to exploit the advantages of both byte and block-granular data accesses. ByteFS supports byte-granular data persistence to retain the persistence nature of SSDs. It extends the core data structure of file systems by enabling dual byte/block-granular data accesses. To facilitate the support for byte-granular writes, \pname{} manages the internal DRAM of SSD firmware in a log-structured manner and enables data coalescing to reduce the unnecessary I/O traffic to flash chips. ByteFS also enables coordinated data caching between the host page cache and SSD cache for best utilizing the precious memory resource. We implement ByteFS on both a real programmable SSD and an emulated memory-semantic SSD for sensitivity study. Compared to state-of-the-art file systems for non-volatile memory and conventional SSDs, ByteFS outperforms them by up to 2.7$\times$, while preserving the essential properties of a file system. ByteFS also reduces the write traffic to SSDs by up to 5.1$\times$ by alleviating unnecessary writes caused by both metadata and data updates in file systems.

==> figures/breakdown.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

name = "Pastel2"
name = "Set2"
cmap = get_cmap(name)  # type: matplotlib.colors.ListedColormap
colors = cmap.colors  # type: list


# color_arr = colors_light6 + colors_light5
color_arr = bar_color_long
hatch_arr = ["", "/", "\\", "+", "x", "-"]
# hatch_color = "#78756e"
hatch_color = "white"

# color_arr = colors6
# plot font size options
plt.rc('font', size=11)
plt.rc('axes', titlesize=20)
# plt.rc('xtick', labelsize=15)
# plt.rc('ytick', labelsize=18)
plt.rc('legend', fontsize=18)
plt.rc('hatch', color="white")
mpl.rcParams['hatch.linewidth'] = 1.5
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42



mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})


horiz_label = "Device buffer size (MB)"

fig, ax0 = plt.subplots(1, 1, figsize=(8.33,2.5),layout="constrained")


plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")

mpl.rc('ytick', labelsize=11) 
mpl.rc('xtick', labelsize=11) 

settings = []
workloads = []


fs = ["ext4", "f2fs"]
workloads = ["Varmail", "Fileserver", "Webproxy", "Webserver", "OLTP" ]
subv = ["data","inode","dentry","bitmap","superblock","datapointer","journaling","other"]
legend = {"data":"Data","inode":"Inode","dentry":"Dentry","bitmap":"Bitmap","superblock":"Superblock","datapointer":"Data Pointer","journaling":"Journaling","other":"Other"}
data = np.zeros((len(fs),len(subv),len(workloads)))
# Fig 1
data_file = "macrobench.dat"
with open(data_file, "r") as f:
  for i, line in enumerate(f):
    for j, v in enumerate(line.split()):
      data[i//len(workloads)][j][i%len(workloads)] = float(v)
print(data)

sum = np.zeros((len(fs),len(workloads)))

for i in range(len(fs)):
  # ax0.set_prop_cycle(color=color_arr)
  x_tick_array = [0.2 + 0.35*i + 1.0*j for j in range(len(workloads))]
  print(x_tick_array)
  for j in range(len(subv)):
    print(data[i,j,:])
    ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.2, color=color_arr[j], edgecolor="white", hatch=hatch_arr2[j],  linewidth=1.2 , label=legend[subv[j]],zorder=2)
    ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.2, color="none",linewidth=1.2, edgecolor="black",zorder=3)
    legend[subv[j]] = "_nolegend_"
    sum[i] = np.add(sum[i],data[i,j,:])
    # ax0.bar(np.arange(len(subv))+i*0.2,data[i,j,:],width=0.2,label=fs[i])

ax0.yaxis.grid(zorder=0)

# ax1.set_xticklabels(workloads)
ax0.set_xticks([0.375 + j for j in range(len(workloads))])
ax0.set_xticklabels(workloads,fontsize=14)
ax1 = ax0.twiny()
ax1.set_xticks([0.875 + j for j in range(len(workloads)-1)])
ax1.set_xlim(ax0.get_xlim())
ax1.tick_params(axis='x',direction='out',bottom=True,top=False,labelbottom=False,labeltop=False,length=12)
ax0.tick_params(axis='x',pad=14)

ax2 = ax0.twiny()
ax2.set_xticks([0.14 + j for j in range(len(workloads))]+[0.60 + j for j in range(len(workloads))])
ax2.set_xticklabels(["Ext4" for j in range(len(workloads)) ]+["F2FS" for j in range(len(workloads)) ],fontsize=12)
ax2.tick_params(axis='x',direction='out',bottom=True,top=False, labelbottom=True, labeltop=False, length=0)
ax2.set_xlim(ax0.get_xlim())
# ax3 = ax0.twiny()
# ax0.bar(np.arange(len(workloads)),data[0,:,:].transpose,stacked=True)
# for section_idx, section in enumerate(sections[1:]):
#     lines = section.strip().split("\n")
#     workload = lines[0].strip()
#     workloads.append(workload)
#     data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
#     x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
#   for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
#     ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

# ymax, ytick = 8, 
# mpl.rcParams['hatch.linewidth'] = 1.5
# ax0.set_xticks(range(len(workloads)))
ax0.set_yticks([0,20,40,60,80,100])
ax0.set_yticklabels(["0%","20%","40%","60%","80%","100%"],fontsize=14)
# ax0.set_xlim([-0.5, len(workloads) - 0.5])

ax0.set_ylim([0, 132])
ax0.set_ylabel("Percentage of\nTotal Traffic", fontsize=14)
# ax0.set_xlabel("Workloads", fontsize=10)
# ax0.grid(axis="y")

fig.legend(loc="upper center", bbox_to_anchor=(0.58, 1.02),columnspacing=1,frameon=False,ncol=4,fontsize=11.5)

# plt.show()
plt.savefig('breakdown.pdf')  



==> figures/breakdown_micro.py <==
# # %%
# import matplotlib as mpl
# import matplotlib.pyplot as plt
# import numpy as np

# import os, sys
# sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
# from figure_utils import *

# from matplotlib.cm import get_cmap

# name = "Pastel2"
# name = "Set2"
# cmap = get_cmap(name)  # type: matplotlib.colors.ListedColormap
# colors = cmap.colors  # type: list


# color_arr = colors_light6 + colors_light5
# hatch_arr = ["", "/", "\\", "+", "x", "-"]
# # hatch_color = "#78756e"
# hatch_color = "white"

# # color_arr = colors6
# # plot font size options
# plt.rc('font', size=11)
# plt.rc('axes', titlesize=20)
# # plt.rc('xtick', labelsize=15)
# # plt.rc('ytick', labelsize=18)
# plt.rc('legend', fontsize=18)
# plt.rc('hatch', color="white")
# mpl.rcParams['hatch.linewidth'] = 1.5
# mpl.rcParams['pdf.fonttype'] = 42
# mpl.rcParams['ps.fonttype'] = 42

# horiz_label = "Device buffer size (MB)"

# fig, ax0 = plt.subplots(1, 1, figsize=(10, 3.5))

# mpl.rc('ytick', labelsize=11) 
# mpl.rc('xtick', labelsize=11) 

# settings = []
# workloads = []


# fs = ["ext4", "f2fs"]
# workloads = ["mkdir", "rmdir", "creat", "unlink", "setattr" ]
# subv = ["data","inode","bitmap","superblock","datapointer","journaling","other"]
# legend = {"data":"Data","inode":"Inode","bitmap":"Bitmap","superblock":"Superblock","datapointer":"Data Pointer","journaling":"Journaling","other":"Other"}
# data = np.zeros((len(fs),len(subv),len(workloads)))
# # Fig 1
# data_file = "microbench.dat"
# with open(data_file, "r") as f:
#   for i, line in enumerate(f):
#     for j, v in enumerate(line.split()):
#       data[i//len(workloads)][j][i%len(workloads)] = float(v)
# print(data)

# sum = np.zeros((len(fs),len(workloads)))
# for i in range(len(fs)):
#   ax0.set_prop_cycle(color=colors)
#   x_tick_array = [0.2 + 0.35*i + j for j in range(len(workloads))]
#   print(x_tick_array)
#   for j in range(len(subv)):
#     print(data[i,j,:])
#     ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.25, edgecolor="dimgray", label=legend[subv[j]])
#     legend[subv[j]] = "_nolegend_"
#     sum[i] = np.add(sum[i],data[i,j,:])
#     # ax0.bar(np.arange(len(subv))+i*0.2,data[i,j,:],width=0.2,label=fs[i])


# # ax1.set_xticklabels(workloads)
# ax0.set_xticks([0.375 + j for j in range(len(workloads))])
# ax0.set_xticklabels(workloads,fontsize=12)
# ax1 = ax0.twiny()
# ax1.set_xticks([0.875 + j for j in range(len(workloads)-1)])
# ax1.set_xlim(ax0.get_xlim())
# ax1.tick_params(axis='x',direction='out',bottom=True,top=False,labelbottom=False,labeltop=False,length=12)
# ax0.tick_params(axis='x',pad=14)

# ax2 = ax0.twiny()
# ax2.set_xticks([0.2 + j for j in range(len(workloads))]+[0.55 + j for j in range(len(workloads))])
# ax2.set_xticklabels(["Ext4" for j in range(len(workloads)) ]+["F2FS" for j in range(len(workloads)) ],fontsize=9)
# ax2.tick_params(axis='x',direction='out',bottom=True,top=False,labelbottom=True,labeltop=False,length=0)
# ax2.set_xlim(ax0.get_xlim())
# # ax3 = ax0.twiny()
# # ax0.bar(np.arange(len(workloads)),data[0,:,:].transpose,stacked=True)
# # for section_idx, section in enumerate(sections[1:]):
# #     lines = section.strip().split("\n")
# #     workload = lines[0].strip()
# #     workloads.append(workload)
# #     data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
# #     x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
# #   for j, setting in enumerate(settings):
# #     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
# #   for j, setting in enumerate(settings):
# #     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
# #   for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
# #     ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

# # ymax, ytick = 8, 1
# # mpl.rcParams['hatch.linewidth'] = 1.5
# # ax0.set_xticks(range(len(workloads)))
# ax0.set_yticks([0,20,40,60,80,100])
# ax0.set_yticklabels(["0%","20%","40%","60%","80%","100%"],fontsize=12)
# # ax0.set_xlim([-0.5, len(workloads) - 0.5])

# # ax0.set_ylim([0, ymax])
# ax0.set_ylabel("Percentage of Total Traffic", fontsize=12)
# # ax0.set_xlabel("Workloads", fontsize=10)
# # ax0.grid(axis="y")

# fig.legend(loc="upper center", bbox_to_anchor=(0.5, 1),ncol=len(subv),fontsize=10)

# # plt.show()
# plt.savefig('breakdown_micro.pdf')  



# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

name = "Pastel2"
name = "Set2"
cmap = get_cmap(name)  # type: matplotlib.colors.ListedColormap
colors = cmap.colors  # type: list


# color_arr = colors_light6 + colors_light5
color_arr = bar_color_long
hatch_arr = ["", "/", "\\", "+", "x", "-"]
# hatch_color = "#78756e"
hatch_color = "white"

# color_arr = colors6
# plot font size options
plt.rc('font', size=11)
plt.rc('axes', titlesize=20)
# plt.rc('xtick', labelsize=15)
# plt.rc('ytick', labelsize=18)
plt.rc('legend', fontsize=18)
plt.rc('hatch', color="white")
mpl.rcParams['hatch.linewidth'] = 1.5
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42



mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})


horiz_label = "Device buffer size (MB)"

fig, ax0 = plt.subplots(1, 1, figsize=(8.33,2.5),layout="constrained")


plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")

mpl.rc('ytick', labelsize=11) 
mpl.rc('xtick', labelsize=11) 

settings = []
workloads = []


fs = ["ext4", "f2fs"]
workloads = ["mkdir", "rmdir", "creat", "unlink" ]
subv = ["data","inode","dentry","bitmap","superblock","datapointer","journaling","other"]
legend = {"data":"Data","inode":"Inode","dentry":"Dentry","bitmap":"Bitmap","superblock":"Superblock","datapointer":"Data Pointer","journaling":"Journaling","other":"Other"}
data = np.zeros((len(fs),len(subv),len(workloads)))
# Fig 1
data_file = "microbench.dat"
with open(data_file, "r") as f:
  for i, line in enumerate(f):
    for j, v in enumerate(line.split()):
      data[i//len(workloads)][j][i%len(workloads)] = float(v)
print(data)

sum = np.zeros((len(fs),len(workloads)))

for i in range(len(fs)):
  # ax0.set_prop_cycle(color=color_arr)
  x_tick_array = [0.2 + 0.35*i + 1.0*j for j in range(len(workloads))]
  print(x_tick_array)
  for j in range(len(subv)):
    print(data[i,j,:])
    ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.17, color=color_arr[j], edgecolor="white", hatch=hatch_arr2[j],  linewidth=1.2 , label=legend[subv[j]],zorder=2)
    ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.17, color="none",linewidth=1.2, edgecolor="black",zorder=3)
    legend[subv[j]] = "_nolegend_"
    sum[i] = np.add(sum[i],data[i,j,:])
    # ax0.bar(np.arange(len(subv))+i*0.2,data[i,j,:],width=0.2,label=fs[i])

ax0.yaxis.grid(zorder=0)

# ax1.set_xticklabels(workloads)
ax0.set_xticks([0.375 + j for j in range(len(workloads))])
ax0.set_xticklabels(workloads,fontsize=14)
ax1 = ax0.twiny()
ax1.set_xticks([0.875 + j for j in range(len(workloads)-1)])
ax1.set_xlim(ax0.get_xlim())
ax1.tick_params(axis='x',direction='out',bottom=True,top=False,labelbottom=False,labeltop=False,length=12)
ax0.tick_params(axis='x',pad=14)

ax2 = ax0.twiny()
ax2.set_xticks([0.14 + j for j in range(len(workloads))]+[0.60 + j for j in range(len(workloads))])
ax2.set_xticklabels(["Ext4" for j in range(len(workloads)) ]+["F2FS" for j in range(len(workloads)) ],fontsize=12)
ax2.tick_params(axis='x',direction='out',bottom=True,top=False, labelbottom=True, labeltop=False, length=0)
ax2.set_xlim(ax0.get_xlim())
# ax3 = ax0.twiny()
# ax0.bar(np.arange(len(workloads)),data[0,:,:].transpose,stacked=True)
# for section_idx, section in enumerate(sections[1:]):
#     lines = section.strip().split("\n")
#     workload = lines[0].strip()
#     workloads.append(workload)
#     data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
#     x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
#   for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
#     ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

# ymax, ytick = 8, 
# mpl.rcParams['hatch.linewidth'] = 1.5
# ax0.set_xticks(range(len(workloads)))
ax0.set_yticks([0,20,40,60,80,100])
ax0.set_yticklabels(["0%","20%","40%","60%","80%","100%"],fontsize=14)
# ax0.set_xlim([-0.5, len(workloads) - 0.5])

ax0.set_ylim([0, 132])
ax0.set_ylabel("Percentage of\nTotal Traffic", fontsize=14)
# ax0.set_xlabel("Workloads", fontsize=10)
# ax0.grid(axis="y")

fig.legend(loc="upper center", bbox_to_anchor=(0.58, 1.02),columnspacing=1,frameon=False,ncol=4,fontsize=11.5)

# plt.show()
plt.savefig('breakdown_micro.pdf')  



==> figures/breakdown_micro_rd.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

name = "Pastel2"
name = "Set2"
cmap = get_cmap(name)  # type: matplotlib.colors.ListedColormap
colors = cmap.colors  # type: list


# color_arr = colors_light6 + colors_light5
color_arr = bar_color_long
hatch_arr = ["", "/", "\\", "+", "x", "-"]
# hatch_color = "#78756e"
hatch_color = "white"

# color_arr = colors6
# plot font size options
plt.rc('font', size=11)
plt.rc('axes', titlesize=20)
# plt.rc('xtick', labelsize=15)
# plt.rc('ytick', labelsize=18)
plt.rc('legend', fontsize=18)
plt.rc('hatch', color="white")
mpl.rcParams['hatch.linewidth'] = 1.5
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42



mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})


horiz_label = "Device buffer size (MB)"

fig, ax0 = plt.subplots(1, 1, figsize=(8.33,2.5),layout="constrained")


plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")

mpl.rc('ytick', labelsize=11) 
mpl.rc('xtick', labelsize=11) 

settings = []
workloads = []


fs = ["ext4", "f2fs"]
workloads = ["mkdir", "rmdir", "creat", "unlink" ]
subv = ["data","inode","dentry","bitmap","superblock","datapointer","journaling","other"]
legend = {"data":"Data","inode":"Inode","dentry":"Dentry","bitmap":"Bitmap","superblock":"Superblock","datapointer":"Data Pointer","journaling":"Journaling","other":"Other"}
data = np.zeros((len(fs),len(subv),len(workloads)))
# Fig 1
data_file = "microbench_rd.dat"
with open(data_file, "r") as f:
  for i, line in enumerate(f):
    for j, v in enumerate(line.split()):
      data[i//len(workloads)][j][i%len(workloads)] = float(v)
print(data)

sum = np.zeros((len(fs),len(workloads)))

for i in range(len(fs)):
  # ax0.set_prop_cycle(color=color_arr)
  x_tick_array = [0.2 + 0.35*i + 1.0*j for j in range(len(workloads))]
  print(x_tick_array)
  for j in range(len(subv)):
    print(data[i,j,:])
    ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.17, color=color_arr[j], edgecolor="white", hatch=hatch_arr2[j],  linewidth=1.2 , label=legend[subv[j]],zorder=2)
    ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.17, color="none",linewidth=1.2, edgecolor="black",zorder=3)
    legend[subv[j]] = "_nolegend_"
    sum[i] = np.add(sum[i],data[i,j,:])
    # ax0.bar(np.arange(len(subv))+i*0.2,data[i,j,:],width=0.2,label=fs[i])

ax0.yaxis.grid(zorder=0)

# ax1.set_xticklabels(workloads)
ax0.set_xticks([0.375 + j for j in range(len(workloads))])
ax0.set_xticklabels(workloads,fontsize=14)
ax1 = ax0.twiny()
ax1.set_xticks([0.875 + j for j in range(len(workloads)-1)])
ax1.set_xlim(ax0.get_xlim())
ax1.tick_params(axis='x',direction='out',bottom=True,top=False,labelbottom=False,labeltop=False,length=12)
ax0.tick_params(axis='x',pad=14)

ax2 = ax0.twiny()
ax2.set_xticks([0.14 + j for j in range(len(workloads))]+[0.60 + j for j in range(len(workloads))])
ax2.set_xticklabels(["Ext4" for j in range(len(workloads)) ]+["F2FS" for j in range(len(workloads)) ],fontsize=12)
ax2.tick_params(axis='x',direction='out',bottom=True,top=False, labelbottom=True, labeltop=False, length=0)
ax2.set_xlim(ax0.get_xlim())
# ax3 = ax0.twiny()
# ax0.bar(np.arange(len(workloads)),data[0,:,:].transpose,stacked=True)
# for section_idx, section in enumerate(sections[1:]):
#     lines = section.strip().split("\n")
#     workload = lines[0].strip()
#     workloads.append(workload)
#     data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
#     x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
#   for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
#     ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

# ymax, ytick = 8, 
# mpl.rcParams['hatch.linewidth'] = 1.5
# ax0.set_xticks(range(len(workloads)))
ax0.set_yticks([0,20,40,60,80,100])
ax0.set_yticklabels(["0%","20%","40%","60%","80%","100%"],fontsize=14)
# ax0.set_xlim([-0.5, len(workloads) - 0.5])

ax0.set_ylim([0, 132])
ax0.set_ylabel("Percentage of\nTotal Traffic", fontsize=14)
# ax0.set_xlabel("Workloads", fontsize=10)
# ax0.grid(axis="y")

fig.legend(loc="upper center", bbox_to_anchor=(0.58, 1.02),columnspacing=1,frameon=False,ncol=4,fontsize=11.5)

# plt.show()
plt.savefig('breakdown_micro_rd.pdf')  



==> figures/breakdown_rd.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

name = "Pastel2"
name = "Set2"
cmap = get_cmap(name)  # type: matplotlib.colors.ListedColormap
colors = cmap.colors  # type: list


# color_arr = colors_light6 + colors_light5
color_arr = bar_color_long
hatch_arr = ["", "/", "\\", "+", "x", "-"]
# hatch_color = "#78756e"
hatch_color = "white"

# color_arr = colors6
# plot font size options
plt.rc('font', size=11)
plt.rc('axes', titlesize=20)
# plt.rc('xtick', labelsize=15)
# plt.rc('ytick', labelsize=18)
plt.rc('legend', fontsize=18)
plt.rc('hatch', color="white")
mpl.rcParams['hatch.linewidth'] = 1.5
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42



mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})


horiz_label = "Device buffer size (MB)"

fig, ax0 = plt.subplots(1, 1, figsize=(8.33,2.5),layout="constrained")


plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")

mpl.rc('ytick', labelsize=11) 
mpl.rc('xtick', labelsize=11) 

settings = []
workloads = []


fs = ["ext4", "f2fs"]
workloads = ["Varmail", "Fileserver", "Webproxy", "Webserver", "OLTP" ]
subv = ["data","inode","dentry","bitmap","superblock","datapointer","journaling","other"]
legend = {"data":"Data","inode":"Inode","dentry":"Dentry","bitmap":"Bitmap","superblock":"Superblock","datapointer":"Data Pointer","journaling":"Journaling","other":"Other"}
data = np.zeros((len(fs),len(subv),len(workloads)))
# Fig 1
data_file = "macrobench_rd.dat"
with open(data_file, "r") as f:
  for i, line in enumerate(f):
    for j, v in enumerate(line.split()):
      data[i//len(workloads)][j][i%len(workloads)] = float(v)
print(data)

sum = np.zeros((len(fs),len(workloads)))

for i in range(len(fs)):
  # ax0.set_prop_cycle(color=color_arr)
  x_tick_array = [0.2 + 0.35*i + 1.0*j for j in range(len(workloads))]
  print(x_tick_array)
  for j in range(len(subv)):
    print(data[i,j,:])
    ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.2, color=color_arr[j], edgecolor="white", hatch=hatch_arr2[j],  linewidth=1.2 , label=legend[subv[j]],zorder=2)
    ax0.bar(x_tick_array, data[i,j,:], bottom = sum[i], width=0.2, color="none",linewidth=1.2, edgecolor="black",zorder=3)
    legend[subv[j]] = "_nolegend_"
    sum[i] = np.add(sum[i],data[i,j,:])
    # ax0.bar(np.arange(len(subv))+i*0.2,data[i,j,:],width=0.2,label=fs[i])

ax0.yaxis.grid(zorder=0)

# ax1.set_xticklabels(workloads)
ax0.set_xticks([0.375 + j for j in range(len(workloads))])
ax0.set_xticklabels(workloads,fontsize=14)
ax1 = ax0.twiny()
ax1.set_xticks([0.875 + j for j in range(len(workloads)-1)])
ax1.set_xlim(ax0.get_xlim())
ax1.tick_params(axis='x',direction='out',bottom=True,top=False,labelbottom=False,labeltop=False,length=12)
ax0.tick_params(axis='x',pad=14)

ax2 = ax0.twiny()
ax2.set_xticks([0.14 + j for j in range(len(workloads))]+[0.60 + j for j in range(len(workloads))])
ax2.set_xticklabels(["Ext4" for j in range(len(workloads)) ]+["F2FS" for j in range(len(workloads)) ],fontsize=12)
ax2.tick_params(axis='x',direction='out',bottom=True,top=False, labelbottom=True, labeltop=False, length=0)
ax2.set_xlim(ax0.get_xlim())
# ax3 = ax0.twiny()
# ax0.bar(np.arange(len(workloads)),data[0,:,:].transpose,stacked=True)
# for section_idx, section in enumerate(sections[1:]):
#     lines = section.strip().split("\n")
#     workload = lines[0].strip()
#     workloads.append(workload)
#     data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
#     x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
#   for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
#     ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

# ymax, ytick = 8, 
# mpl.rcParams['hatch.linewidth'] = 1.5
# ax0.set_xticks(range(len(workloads)))
ax0.set_yticks([0,20,40,60,80,100])
ax0.set_yticklabels(["0%","20%","40%","60%","80%","100%"],fontsize=14)
# ax0.set_xlim([-0.5, len(workloads) - 0.5])

ax0.set_ylim([0, 132])
ax0.set_ylabel("Percentage of\nTotal Traffic", fontsize=14)
# ax0.set_xlabel("Workloads", fontsize=10)
# ax0.grid(axis="y")

fig.legend(loc="upper center", bbox_to_anchor=(0.58, 1.02),columnspacing=1,frameon=False,ncol=4,fontsize=11.5)

# plt.show()
plt.savefig('breakdown_rd.pdf')  



==> figures/external_traffic_macro/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap
color_arr = theme_config_break["colors_set"]
hatch_color = "white"
hatch_arr = ["", "", "", "", "", "", "", ""]
hatch_arr = theme_config_break["hatch_arr"]
# hatch_arr = ["//", "\\\\", "++", "xx", "..", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color=theme_config_break["hatch_color"])
mpl.rcParams["hatch.linewidth"] = theme_config_break["hatch_linewidth"]
# mpl.rcParams["hatch.density"] = theme_config_break["hatch_density"]
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

force_ylim = False
# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "GB"
ylabel = "Traffic"
force_ylim = True
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 5, 1
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for workload_idx, workload in enumerate(workloads):
    normalize_divisor = normalize_base_count[workload_idx]
    to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
    ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, linewidth=theme_config_break["outer_linewidth"], edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor=theme_config_break["edge_color"], linewidth=theme_config_break["inner_linewidth"], zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=20)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.1f} {unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.xaxis.grid(zorder=0)

if force_ylim:
  ax0.set_ylim([ymin, ymax])
ymin, ymax = ax0.get_ylim()

for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      # ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 1.02, f"{to_plot_bar:.2f}x", ha="center", va="bottom", fontsize=13, rotation=90)
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 0.98, f"{to_plot_bar:.1f}x", ha="center", va="top", fontsize=13, rotation=0, color="white")

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.5, 1.2),fancybox=False, ncol=len(labels),frameon=False, fontsize=14)
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()




==> figures/external_traffic_micro/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = theme_config_break["colors_set"]
hatch_color = "white"
hatch_arr = ["", "", "", "", "", ""]
hatch_arr = theme_config_break["hatch_arr"]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color=theme_config_break["hatch_color"])
mpl.rcParams["hatch.linewidth"] = theme_config_break["hatch_linewidth"]
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "nova"
unit = "MB"
ylabel = "Traffic"
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 5, 1
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for workload_idx, workload in enumerate(workloads):
    normalize_divisor = normalize_base_count[workload_idx]
    to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
    ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, linewidth=theme_config_break["outer_linewidth"], hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor=theme_config_break["edge_color"], linewidth=theme_config_break["inner_linewidth"], zorder=3)

for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * (-1.36), ymax * 0.88, f"{to_plot_bar:.1f}x", ha="center", va="bottom", fontsize=14, rotation=0)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.0f}{unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.5, 1.2), ncol=len(labels),frameon=False, fontsize=14)
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/figure_utils.py <==
import itertools

colors_light1   = ["#ff796c", "#fac205", "#95d0fc", "#96f97b"]
colors_light2   = ["lightgrey", "#96f97b", "cyan", "#fc9096"]
colors_light3   = ["#bef7ff", "#b2ecff", "#a6e2ff", "#9ad7ff", "#8eccff", "#82c2ff", "#75b7ff", "#69acff", "#5da1ff", "#5197ff", "#458cff"]
colors_light4   = ["#a7e1ab", "#8cd892", "#72cf78", "#57c65f", "#3fba48", "#36a03d", "#2d8533", "#246a29", "#1b501e", "#123514", "#0a1a0a"]
colors_light5   = ["#ff796c", "#a4d46c", "#fca45c", "#95dbd0"]
colors_light6   = ["#638a66", "#a2bda2", "#c0e1d9", "#f0ebd6", "#f1cbb5", "#d2977c"]
colors_light7   = ["#333c42", "#316658", "#5ea69c", "#c2cfa2", "#a4799e", "#706690"]
colors_light8   = ["#ffba61", "#f74c0c", "#9200e0", "#3892fa", "#30ff00"]
colors_light9 = ["#123514", "#246a29", "#36a03d", "#57c65f", "#8cd892"]

colors_dark1    = ["brown", "royalblue", "peru", "forestgreen", "purple"]
colors_dark2    = ["#1e3d69", "#7d4282", "#bc5299", "#c83e6a", "#de7015", "#f4a300"]
colors_dark3    = ["#0094ff", "#008d00", "#ff9200", "#cfb99e", "#e5086a"]
colors_dark3_2  = ["#0094ff", "#008d00", "#ff9200", "#b39b7f", "#e5086a"]
colors_dark3_3  = ["#b39b7f", "#008d00", "#ff9200", "#0094ff", "#e5086a"]
colors_dark4    = ["#0d5b26", "#c94733", "#fddf8b", "#3fab47", "#52b9d8", "#2e5fa1"]
colors_dark5    = ["#3a1b19", "#7b595e", "#c7a085", "#fcf0e1", "#c94737"]
colors_dark5_2  = ["#3a1b19", "#7b595e", "#c7a085", "#c9bfb1", "#c94737"]
colors_dark6_2    = [ "#67a4ba", "#2e5fa1", "#4e4c72", "#b94e5e", "#d389a1","#1e1a22"]
colors_dark7    = ["#2f2321", "#aa4f23", "#f8ebdc", "#fed875", "#6c627a"]
colors_dark7_2  = ["#2f2321", "#aa4f23", "#c9bfb1", "#e3c168", "#6c627a"]
colors_dark8    = ["#211a3e", "#453370", "#a597b6", "#fef3e8", "#d06c9d"]
colors_dark8_2  = ["#211a3e", "#453370", "#a597b6", "#c9bfb1", "#d06c9d"]
colors_dark9    = ["#33395b", "#5d74a2", "#c4d8f2", "#f2e8e3", "#7c282b"]
colors_dark9_2  = ["#33395b", "#5d74a2", "#adc0d9", "#d4cac5", "#7c282b"]
colors_dark10   = ["#c1272d", "#0000a7", "#eecc16", "#008176", "#b3b3b3"]
colors_dark11   = ["#ca6bf2", "#5568d9", "#ffffff", "#ffffff", "#ffffff"]

colors_chatgpt_1 = [x.strip() for x in "#4e342e, #5d4037, #6d4c41, #795548, #8d6e63".split(",")]
colors_chatgpt_2 = [x.strip() for x in "#3e2723, #4e342e, #5d4037, #6d4c41, #795548".split(",")]
colors_chatgpt_3 = [x.strip() for x in "#4fc3f7, #64b5f6, #81d4fa, #90caf9, #bbdefb".split(",")]

colors_roller_1 = ["#0072B2", "#57B4E9", "#CDCDCD"]
colors_roller_2 = ["#57B4E9", "#019E73", "#E69F00", "#0072B2", "#000000"]
colors_roller_3 = ["#522222", "#57B4E9", "#019E73", "#0072B2", "#E69F00"]
colors_roller_4 = ["#57B4E9", "#019E73", "#E69F00", "#0072B2", "#B21000"]
colors_roller_5 = ["#57B4E9", "#019E73", "#E69F00", "#0072B2", "#B21000", "#5B0680"]
colors_roller_6 = ["#57B4E9", "#019E73", "#E69F00", "#B21000", "#5B0680", "#0072B2"]
colors_roller_7 = ["#0072B2", "#019E73", "#E69F00", "#B21000", "#57B4E9"]
colors_roller_8 = ["#0072B2", "#01BE93", "#E69F00", "#B21000", "#57B4E9"]
colors_roller_9 = ["#453370", "#0072B2", "#57B4E9", "#CDCDCD"]
colors_roller_10 = ["#CDCDCD", "#57B4E9", "#0072B2", "#453370"]

color_ztmy = ["#281064","#763FB0","#DA52C0","#E77FDD","#F9C9F0"]
color_ztmy2 = ["#352D52","#756F7A","#D9D0DE","#6892D6","#51B9EB"]
color_ztmy3= ["#D4D4CF","#9CD2E9","#9DB6BD","#476875","#64A98F"]
color_ztmy4 = ["#814196","#B987BD","#665A97","#45416B","#737A5F"]
color_ztmy5 = ["#42979F","#5DA4A0","#BDB39E","#7E513F","#232E23"]

color_greenish= ["#2E493B","#655638","#747A4D","#64A98F","#C7CDBE"]


color_ztmy2 = ["#756F7A","#64b5f6","#51B9EB","#F9C9F0","#763FB0"]



color_ztmy21 = ["#763FB0","#F9C9F0","#64b5f6","#5DA4A0"]

lst = [f"{x:02x}" for x in range(0, 0xFF, 0x80)]
colors_test  = [f"#{r}{g}{b}" for r, g, b in itertools.product(lst, lst, lst)]

colors_custom1 = ["#2BC233", "#E67009", "#B21000", "#2489FF"]

hatch_arr = ["", "/", "\\", "|", "-", "+", "x", "o", "O", ".", "*"]
hatch_arr2 = [ "/", "\\", "+", "x", ".", "--", "o", "O", ".", "*"]
hatch_arr4 = [ "//", "\\\\", "+", "x", ".", "--", "o", "O", ".", "*"]
hatch_arr3 = ["", "", "", "", "", "", "", "", "", "", ""]

bar_color = ["#763FB0","#2489FF","#2BC233","#ffba61","#ff796c"]
bar_color2 = ["#763FB0","#2489FF","#2BC233","#fed875","#ff796c"]
break_color = ["#2489FF","#51B9EB","#3fab47","#64A98F","#a7e1ab"]
# break_color2 = ["#2489FF","#51B9EB","#3fab47","#64A98F","#a7e1ab"]
break_color2 =["#164B60","#4FC0D0","#36a03d","#ffba61"]
break_color21 =["#164B60","#4FC0D0","#36a03d","#a7e1ab"]
colors_dark6  = bar_color
theme_config_bar = {
  "colors_set" : colors_dark6,
  "edge_color" : "white",
  "outer_linewidth" : 2,
  "inner_linewidth" : 0.2,
  "hatch_arr" : hatch_arr4,
  "hatch_linewidth" : 1.2,
  "hatch_density" : 10, 
  "hatch_color" : "white"
}

theme_config_break = {
  "colors_set" : break_color2,
  "colors_set2" : break_color21,
  "edge_color" : "black",
  "outer_linewidth" : 2,
  "inner_linewidth" : 0.2,
  "hatch_arr" : hatch_arr2,
  "hatch_linewidth" : 1.2,
  "hatch_density" : 10, 
  "hatch_color" : "white"
}

import math
import numpy as np
def get_data_scale(unit: str) -> float :
  metric_prefix = ""
  rectify_ratio = [1000, 1000]
  if unit.endswith("ib") or unit.endswith("iB"):
    metric_prefix = unit[:-2]
    rectify_ratio = [1000, 1024]
  elif unit.endswith("b") or unit.endswith("B"):
    metric_prefix = unit[:-1]
  elif unit.endswith("s"):
    metric_prefix = unit[:-1]
  elif unit.endswith("sec"):
    metric_prefix = unit[:-3].strip()

  data_scale_dict = {
    "m" : 1e-3, "u" : 1e-6, "n" : 1e-9, "p" : 1e-12, 
    ""  : 1e0,
    "k" : 1e3 , "M" : 1e6 , "G" : 1e9 , "T" : 1e12, 
  }

  if metric_prefix in data_scale_dict:
    data_scale = data_scale_dict[metric_prefix]
    assert len(rectify_ratio) == 2 and not np.isclose(rectify_ratio[0], 1)
    rectified_data_scale = math.pow(rectify_ratio[1], math.log(data_scale, rectify_ratio[0]))
    return 1 / rectified_data_scale
  print(f"Unit <{unit}> not indexed in data scale catalog")


==> figures/internal_traffic_macro/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = theme_config_break["colors_set"]
hatch_color = "white"
hatch_arr = ["", "", "", "", "", ""]
hatch_arr = theme_config_break["hatch_arr"]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color=theme_config_break["hatch_color"])
mpl.rcParams["hatch.linewidth"] = theme_config_break["hatch_linewidth"]
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "GB"
ylabel = "Traffic"
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 4, 1
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for workload_idx, workload in enumerate(workloads):
    normalize_divisor = normalize_base_count[workload_idx]
    ax0.bar(x_tick_array[workload_idx, :], data_array[workload_idx, :, measurement_idx] / normalize_divisor, color=color_arr[measurement_idx], bottom=bottom_slice[workload_idx, :] / normalize_divisor, width=bar_width, edgecolor="white", linewidth=theme_config_break["outer_linewidth"], hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[workload_idx, :], data_array[workload_idx, :, measurement_idx] / normalize_divisor, color="none", bottom=bottom_slice[workload_idx, :] / normalize_divisor, width=bar_width, edgecolor=theme_config_break["edge_color"],linewidth=theme_config_break["inner_linewidth"], zorder=3)


for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * (-1.6), ymax * 0.88, f"{to_plot_bar:.1f}x", ha="center", va="bottom", fontsize=14, rotation=0)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    ax0.text(x_tick + bar_width * 0.15, 1 + 0.02 * (ymax - ymin), f"{data:.1f}{unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"{ylabel} ({unit})\n(Normalized\nto {normalize_base})", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.78, 1.02), ncol=len(labels),frameon=False, fontsize=14)
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/log_overhead/log-overhead.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'

Figure = PyPlot.figure( figsize=(4,1.3) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "log-overhead.pdf" )

BarWidth = 0.55

DataFile = open( "log-overhead.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = list(map( float, Data[ 0 ].split() ))

YLabel = PyPlot.ylabel( 'Average Log \n\n Operation Latency(ns)', fontsize=7)
YLabel.set_position( (0.0, 0.5) )
YLabel.set_linespacing( 0.5 )

# XLabel = PyPlot.xlabel( '\nIndex Size (MB)' )
# XLabel.set_position( (0.5, 0.0) )
# XLabel.set_linespacing( 1.5 )

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['64', '128', '256', '512', '1024', '2048'], fontsize=6 )
Graph.xaxis.set_ticks_position( 'none' )
Graph.set_xlabel('Write Log Size(MB)', fontsize=7)
Graph.tick_params(pad=0)


YTicks = Numpy.arange(0,900,150)
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '200', '400', '600', '800', '1000'], fontsize=7 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

lns1 = Graph.plot( XValues+0.25, YValues, '-s', color='royalblue', lw=1.5, markersize=5, label="Insert Latency" )

YValues = list(map( float, Data[ 1 ].split() ))
lns2 = Graph.plot( XValues+0.25, YValues, '--v', color='darkorange', lw=1.5, markersize=5, label="Lookup Latency" )

# YValues = list(map( float, Data[ 2 ].split() ))
# Graph.plot( XValues+0.25, YValues, '-.x', color=color3, lw=1.5, markersize=5, label="Traversal" )


# ax2.tick_params(axis='x',pad=22)






Graph.set_xlim( ( BarWidth - 1, len(XValues) ) )
Graph.set_ylim( ( 0, 900 ) )


ax2 = Graph.twinx()

ax2.set_ylabel( 'Average Log Index \n Memory Footprint (MB)', fontsize=7)
ax2.yaxis.set_ticks_position( 'none' )
YTicks2 = Numpy.arange(0,300,50)
ax2.set_yticks(YTicks2)
ax2.set_yticklabels( ['0', '50', '100', '150', '250','300'], fontsize=7 )
ax2.tick_params(axis='y',direction='out',left=False,right=True,labelright=True,labelleft=False,length=0)
# ax2.set_xlabel('Normalized Throughput', fontsize=7)
ax2.set_ylim(0,300)
YValues = list(map( float, Data[ 2 ].split() ))
lns3 = ax2.plot( XValues+0.25, YValues, '--o', color='#95d0fc', lw=1.5, markersize=5, label="Memory Footprint" )

# lg=Graph.legend(loc="upper left", prop={'size':6.5}, ncol=1, borderaxespad=0.)
# lg.draw_frame(False)
lns = lns1+lns2+lns3
labs = [l.get_label() for l in lns]
Graph.legend(lns, labs, loc="upper left", prop={'size':6.5}, ncol=1, borderaxespad=0.)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/micro_overall.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
# from figure_utils import *

from matplotlib.cm import get_cmap

name = "Pastel2"
name = "Set2"
cmap = get_cmap(name)  # type: matplotlib.colors.ListedColormap
colors = cmap.colors  # type: list


color_arr = colors
hatch_arr = ["", "/", "\\", "+", "x", "-"]
# hatch_color = "#78756e"
hatch_color = "white"

# color_arr = colors6
# plot font size options
plt.rc('font', size=11)
plt.rc('axes', titlesize=20)
plt.rc('xtick', labelsize=15)
plt.rc('ytick', labelsize=18)
plt.rc('legend', fontsize=18)
plt.rc('hatch', color="white")
mpl.rcParams['hatch.linewidth'] = 1.5
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42

horiz_label = "Device buffer size (MB)"

fig, ax0 = plt.subplots(1, 1, figsize=(20, 5))

settings = []
workloads = []

# Fig 1
data_file = "overall_micro.txt"
with open(data_file, "r") as f:
  settings = []
  workloads = []
  lines = f.read()
  sections = lines.split("\n\n")
  settings = [setting.strip() for setting in sections[0].split("|")]
  x_tick_array = np.zeros((len(sections) - 1, len(settings)))
  data_array = np.zeros((len(sections) - 1, len(settings)))
  for section_idx, section in enumerate(sections[1:]):
    lines = section.strip().split("\n")
    workload = lines[0].strip()
    workloads.append(workload)
    data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
    x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
  for j, setting in enumerate(settings):
    ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
  for j, setting in enumerate(settings):
    ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
  for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
    ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)
    
ax0.text(0.25, 3.5, "38.46 kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

ymax, ytick = 6, 1
mpl.rcParams['hatch.linewidth'] = 1.5
ax0.set_xticks(range(len(workloads)))
ax0.set_xticklabels(workloads)
ax0.set_xlim([-0.5, len(workloads) - 0.5])
ax0.set_yticks(range(0, ymax + 1, ytick))
ax0.set_ylim([0, ymax])
ax0.set_ylabel("Normalized Overall Performance", fontsize=16)
ax0.grid(axis="y")

fig.legend(settings, loc="upper center", bbox_to_anchor=(0.5, 1), ncol=len(settings))

# plt.show()
plt.savefig('overall_micro.pdf')
# fig.savefig("DRAMSizeSensitivity.png")
# fig.savefig("DRAMSizeSensitivity.svg")

# fig, ax0 = plt.subplots(1, 1, figsize=(20, 5))

# settings = []
# workloads = []

# # Fig 1
# data_file2 = "overall_ycsb.txt"
# with open(data_file2, "r") as f:
#   settings = []
#   workloads = []
#   lines = f.read()
#   sections = lines.split("\n\n")
#   settings = [setting.strip() for setting in sections[0].split("|")]
#   x_tick_array = np.zeros((len(sections) - 1, len(settings)))
#   data_array = np.zeros((len(sections) - 1, len(settings)))
#   for section_idx, section in enumerate(sections[1:]):
#     lines = section.strip().split("\n")
#     workload = lines[0].strip()
#     workloads.append(workload)
#     data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
#     x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
#   for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
#     ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

# ax0.set_xticks(range(len(workloads)))
# ax0.set_xticklabels(workloads)
# ax0.set_xlim([-0.5, len(workloads) - 0.5])
# ax0.set_ylabel("Normalized Overall Performance", fontsize=16)

# fig.legend(settings, loc="upper center", bbox_to_anchor=(0.5, 1), ncol=len(settings))

# plt.show()



==> figures/overall.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
# from figure_utils import *

from matplotlib.cm import get_cmap

name = "Pastel2"
name = "Set2"
cmap = get_cmap(name)  # type: matplotlib.colors.ListedColormap
colors = cmap.colors  # type: list


color_arr = colors
hatch_arr = ["", "/", "\\", "+", "x", "-"]
# hatch_color = "#78756e"
hatch_color = "white"

# color_arr = colors6
# plot font size options
plt.rc('font', size=11)
plt.rc('axes', titlesize=20)
plt.rc('xtick', labelsize=15)
plt.rc('ytick', labelsize=18)
plt.rc('legend', fontsize=18)
plt.rc('hatch', color="white")
mpl.rcParams['hatch.linewidth'] = 1.5
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42

horiz_label = "Device buffer size (MB)"

fig, ax0 = plt.subplots(1, 1, figsize=(20, 5))

settings = []
workloads = []

# Fig 1
data_file = "overall_filebench.txt"
with open(data_file, "r") as f:
  settings = []
  workloads = []
  lines = f.read()
  sections = lines.split("\n\n")
  settings = [setting.strip() for setting in sections[0].split("|")]
  x_tick_array = np.zeros((len(sections) - 1, len(settings)))
  data_array = np.zeros((len(sections) - 1, len(settings)))
  for section_idx, section in enumerate(sections[1:]):
    lines = section.strip().split("\n")
    workload = lines[0].strip()
    workloads.append(workload)
    data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
    x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
  for j, setting in enumerate(settings):
    ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
  for j, setting in enumerate(settings):
    ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
  for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
    ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

ymax, ytick = 10, 1
mpl.rcParams['hatch.linewidth'] = 1.5
ax0.set_xticks(range(len(workloads)))
ax0.set_xticklabels(workloads)
ax0.set_xlim([-0.5, len(workloads) - 0.5])
ax0.set_yticks(range(0, ymax + 1, ytick))
ax0.set_ylim([0, ymax])
ax0.set_ylabel("Normalized Overall Performance", fontsize=16)
ax0.grid(axis="y")

fig.legend(settings, loc="upper center", bbox_to_anchor=(0.5, 1), ncol=len(settings))

# plt.show()
plt.savefig('overall.pdf')
# fig.savefig("DRAMSizeSensitivity.png")
# fig.savefig("DRAMSizeSensitivity.svg")

# fig, ax0 = plt.subplots(1, 1, figsize=(20, 5))

# settings = []
# workloads = []

# # Fig 1
# data_file2 = "overall_ycsb.txt"
# with open(data_file2, "r") as f:
#   settings = []
#   workloads = []
#   lines = f.read()
#   sections = lines.split("\n\n")
#   settings = [setting.strip() for setting in sections[0].split("|")]
#   x_tick_array = np.zeros((len(sections) - 1, len(settings)))
#   data_array = np.zeros((len(sections) - 1, len(settings)))
#   for section_idx, section in enumerate(sections[1:]):
#     lines = section.strip().split("\n")
#     workload = lines[0].strip()
#     workloads.append(workload)
#     data_array[section_idx, :] = np.array([float(data) for data in lines[1].split()]) / 1000
#     x_tick_array[section_idx, :] = section_idx + (np.arange(len(settings)) - (len(settings) - 1) / 2) / 8
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color=color_arr[j], width=0.125, edgecolor=hatch_color, hatch=hatch_arr[j])
#   for j, setting in enumerate(settings):
#     ax0.bar(x_tick_array[:, j], data_array[:, j] / data_array[:, 0], color="none", width=0.125, edgecolor="white", linewidth=0.8)
#   for x_tick, data in zip(x_tick_array[:, 0], data_array[:, 0]):
#     ax0.text(x_tick, 1.05, f"{data:5.2f} kops/s", ha="center", va="bottom", rotation=90, fontsize=16)

# ax0.set_xticks(range(len(workloads)))
# ax0.set_xticklabels(workloads)
# ax0.set_xlim([-0.5, len(workloads) - 0.5])
# ax0.set_ylabel("Normalized Overall Performance", fontsize=16)

# fig.legend(settings, loc="upper center", bbox_to_anchor=(0.5, 1), ncol=len(settings))

# plt.show()



==> figures/overall_performace_sensitivity_macro/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]
hatch_arr = ["", "", "", "", "", "", "", "", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

force_ylim = False
# ===============================================
io_file_name = f"run"
normalize_base = "40/60"
unit = "kops/s"
ylabel = "Throughput"
force_ylim = True
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 2, 0.5
data_scale = 1000
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
# x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_subtick_labels = [setting if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  # ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
  ax0.text(x_subtick - bar_width * 0.1, ymin - (ymax - ymin) * 0.02, x_subtick_label, ha='center', va='top', fontsize=12, rotation=75)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  # ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.3, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 0.1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  pass
  # for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
  #   ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.2f} {unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)
if force_ylim:
  ax0.set_ylim([ymin, ymax])
ymin, ymax = ax0.get_ylim()

for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 1, f"{to_plot_bar:.2f}x", ha="center", va="bottom", fontsize=15)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

ax2 = ax0.twiny()

new_tick_locations = np.arrange(0,6,1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performace_sensitivity_macro/sensitivity.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os,sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams["hatch.linewidth"] = 1.0
PlotLib.rcParams["pdf.fonttype"] = 42
PlotLib.rcParams["ps.fonttype"] = 42
PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})

Figure = PyPlot.figure( figsize=(5,1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "sensitivity.pdf" )

BarWidth = 0.55

DataFile = open( "run_f2fs.txt", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = list(map( float, Data[ 0 ].split() ))


YLabel = PyPlot.ylabel( 'Normalized \n\nThroughput', fontsize=7)
YLabel.set_position( (0.0, 0.5) )
YLabel.set_linespacing( 0.5 )

# XLabel = PyPlot.xlabel( '\nIndex Size (MB)' )
# XLabel.set_position( (0.5, 0.0) )
# XLabel.set_linespacing( 1.5 )

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'
color = ['#ff796c', '#fac205', '#95d0fc', '#96f97b']

color = colors_dark6

workload = ["Varmail","Fileserver","Webserver","Webproxy","OLTP"]
mark = ['-s','-x','-v']
fs = ["ByteFs" , "F2FS", "NOVA"]
XTicks = [ (j%5+ j%4*0.2+0.17) for j in range(20)]

Graph.set_xticks( XTicks)
Graph.set_xticklabels( [ '25/200', '40/60', '3/80', '3/80*', '25/200', '40/60','3/80', '3/80*', '25/200', '40/60','3/80', '3/80*', '25/200', '40/60','3/80', '3/80*', '25/200', '40/60','3/80', '3/80*'], fontsize=6 , rotation=45)
# Graph.xaxis.set_ticks_position( 'none' )


Graph.tick_params(pad=0)

Graph.set_xlim( ( 0, 5 ) )
Graph.set_ylim( ( 0, 1.4 ) )
YTicks = Numpy.arange(0, 1.4, 0.2)
print(YTicks)
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.2', '0.4', '0.6', '0.8', '1.0', '1.2'], fontsize=7 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

for i in range(3):
    for j in range(5):
        base = float(Numpy.array(Data[j].split())[3])
        YValues = Numpy.array(list(map( float, Data[ i*5+j ].split() )))
        if j%5==1:
            Graph.plot( [j+0.17,j+0.37,j+0.57,j+0.77], YValues/base, mark[i], color=color[i], lw=1.5, markersize=5, label=fs[i] )
        else:
            Graph.plot( [j+0.17,j+0.37,j+0.57,j+0.77], YValues/base, mark[i], color=color[i], lw=1.5, markersize=5 )


lg=Graph.legend(loc="upper right", prop={'size':6.5}, ncol=3, borderaxespad=0.)
lg.draw_frame(False)



ax1 = Graph.twiny()
ax1.set_xticks([1+j for j in range(len(workload)-1)])
ax1.set_xlim(Graph.get_xlim())
ax1.tick_params(axis='x',direction='out',bottom=True,top=False,labelbottom=False,labeltop=False,length=12)



ax2 = Graph.twiny()
ax2.set_xticks([0.5+j for j in range(len(workload))])
ax2.set_xticklabels(workload ,fontsize=9)
ax2.tick_params(axis='x',direction='out',bottom=True,top=False,labelbottom=True,labeltop=False,length=0)
# ax2.set_xlabel('Normalized Throughput', fontsize=7)
ax2.set_xlim(Graph.get_xlim())
ax2.tick_params(axis='x',pad=22)


PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/overall_performance_all/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(36, 2.2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.075
horiz_margin = 0.5
horiz_major_tick = 0.45

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "kops/s"
ylabel = "Throughput"
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)

group_cnts = [4, 5, 6]
group_names = ["Micro-benchmarks", "Macro-benchmarks", "YCSB"]

ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 5, 1
data_scale = 1000
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
extended_x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(-1, len(workloads))])
x_major_ticks = extended_x_major_ticks[1:-1]

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
abs_group_cnts = [sum(group_cnts[:group_idx + 1]) for group_idx in range(len(group_cnts))]
separation_xticks = [x_major_ticks[sep - 1] for sep in abs_group_cnts[:-1]]
ax0.vlines(separation_xticks, ymin, ymax, linestyles="--", color="black", linewidth=2)
group_xticks = [(extended_x_major_ticks[sep_low] + extended_x_major_ticks[sep_high]) / 2 for sep_low, sep_high in zip([0, *abs_group_cnts][:-1], abs_group_cnts)]
for group_xtick, group_name in zip(group_xticks, group_names):
  ax0.text(group_xtick, ymax * 0.95, group_name, ha="center", va='top', fontsize=18, weight='bold')
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    effective_digit = 3
    before_decimal_digits = int(math.ceil(math.log10(data)))
    after_decimal_digits = max(0, effective_digit - before_decimal_digits)
    ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:3.{after_decimal_digits}f} {unit}", ha="center", va="bottom", rotation=90, fontsize=16)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)
ymin, ymax = ax0.get_ylim()

for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] - bar_width * 0.6, ymax * 0.98, f"{to_plot_bar:.1f}x", ha="right", va="top", fontsize=15)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performance_break/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]
# hatch_arr = ["","","",""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "cow"
unit = "ops/s"
plot_unit = "kops/s"
ylabel = "Throughput"
ymin, ymax, ytick = 0, 1.5, 0.5
# ===============================================
label = ["Nova", "ByteFS-Base", "ByteFS+Log", "ByteFS+Log+CoW"]

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)

# data_scale = get_data_scale(plot_unit) / get_data_scale(unit)
data_scale = 1000

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

# for measurement_idx, measurement in enumerate(measurements):
#   # stacked bars, get the bar height below the current plotting bar
#   if measurement_idx == 0:
#     bottom_slice = np.zeros(data_array[:, :, 0].shape)
#   else:
#     bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
#   for workload_idx, workload in enumerate(workloads):
#     normalize_divisor = normalize_base_count[workload_idx]
#     to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
#     bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=label[setting_idx], zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)
    print(f"{setting} {measurement} {np.sum(to_plot_array)}")

x_subticks = np.ravel(x_tick_array, order='f')
# x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

# label x-axis
ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
# for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
#   ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.18, x_tick_label, ha='center', va='top', fontsize=20)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(0, 1.3, 0.2)
ax0.set_ylim([0, 1.2])
ax0.set_yticks(yticks)
ax0.set_yticklabels(["0.0", "0.2", "0.4", "0.6", "0.8", "1.0","1.2"])
# ax0.set_yticklabels(["0.0", "0.4", "0.8","1.2"])

# ymin, ymax = ax0.get_ylim()
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({plot_unit})", fontsize=20)
else:
  # label the normalized bar
  # for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
  #   if not np.isnan(data):
  #     ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.2f} {plot_unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized \n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

# # label the bars that exceed ymax
# for workload_idx, workload in enumerate(workloads):
#   normalize_divisor = normalize_base_count[workload_idx]
#   to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  # for setting_idx, to_plot_bar in enumerate(to_plot_array):
  #   if to_plot_bar > ymax:
  #     ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 1.02, f"{to_plot_bar:.2f}x", ha="center", va="bottom", rotation=60, fontsize=14)

# handles, labels = ax0.get_legend_handles_labels()
# handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
# if len(labels) != 1:
legend = ax0.legend(loc="upper center", bbox_to_anchor=(0.5, 1.05), ncol=4,fontsize=14,frameon=False)
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performance_log_size_sensitivity_macro/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap


color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]
hatch_arr = ["", "", "", "", "", "", "", "", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

force_ylim = False
# ===============================================
io_file_name = f"run"
normalize_base = "64M"
unit = "kops/s"
ylabel = "Throughput"
force_ylim = True
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 2, 0.5
data_scale = 1000
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
# x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_subtick_labels = [setting if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  # ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
  ax0.text(x_subtick - bar_width * 0.1, ymin - (ymax - ymin) * 0.02, x_subtick_label, ha='center', va='top', fontsize=12, rotation=40)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  # ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.3, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 0.1, ytick).round(1)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([f"{y:.1f}" for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  pass
  # for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
  #   ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.2f} {unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)
if force_ylim:
  ax0.set_ylim([ymin, ymax])
ymin, ymax = ax0.get_ylim()

for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.6, ymax * 1, f"{to_plot_bar:.2f}x", ha="center", va="bottom", fontsize=14, rotation=0)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performance_macro/overall_performance.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_roller_9
hatch_color = "white"
hatch_arr = ["", "", "", "", "", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.8
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"overall_performance"
normalize_base = "ext4"
unit = "kops/s"
ylabel = "Throughput"
# ===============================================

script_path = os.path.abspath(os.path.dirname(os.path.abspath(__file__)))
data_file = os.path.join(script_path, f"{io_file_name}.txt")
fig_file = os.path.join(script_path, f"{io_file_name}.pdf")

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 8, 2
data_scale = 1000
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for workload_idx, workload in enumerate(workloads):
    normalize_divisor = normalize_base_count[workload_idx]
    to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
    ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

for workload_idx, workload in enumerate(measurements):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 1.1, f"{to_plot_bar:5.2f}x", ha="center", va="top", fontsize=15)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:5.2f} {unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performance_macro/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "kops/s"
ylabel = "Throughput"
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 5, 1
data_scale = 1000
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.0f} {unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.xaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)
ymin, ymax = ax0.get_ylim()

for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * (-1.6), ymax * 0.88, f"{to_plot_bar:.1f}x", ha="center", va="bottom", fontsize=14)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), fancybox = False, ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)


# theme.apply_transforms()

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performance_macro_fpga/overall_performance.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_roller_9
hatch_color = "white"
hatch_arr = ["", "", "", "", "", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.8
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"overall_performance"
normalize_base = "ext4"
unit = "kops/s"
ylabel = "Throughput"
# ===============================================

script_path = os.path.abspath(os.path.dirname(os.path.abspath(__file__)))
data_file = os.path.join(script_path, f"{io_file_name}.txt")
fig_file = os.path.join(script_path, f"{io_file_name}.pdf")

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 8, 2
data_scale = 1000
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for workload_idx, workload in enumerate(workloads):
    normalize_divisor = normalize_base_count[workload_idx]
    to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
    ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

for workload_idx, workload in enumerate(measurements):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 1.1, f"{to_plot_bar:5.2f}x", ha="center", va="top", fontsize=15)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:5.2f} {unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performance_macro_fpga/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "kops/s"
ylabel = "Throughput"
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 5, 1
data_scale = 1000
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.2f} {unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)
ymin, ymax = ax0.get_ylim()

for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 1, f"{to_plot_bar:.2f}x", ha="center", va="bottom", fontsize=15)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performance_micro/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "kops/s"
ylabel = "Throughput"
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)


ymin, ymax, ytick = 0, 15, 2
ymin, ymax, ytick = 0, 4, 1
data_scale = 1000
if unit.lower() == "b":
  data_scale = 1
elif unit.lower() == "kb":
  data_scale = 1024
elif unit.lower() == "mb":
  data_scale = 1024 ** 2
elif unit.lower() == "gb":
  data_scale = 1024 ** 3

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.15, x_tick_label, ha='center', va='top', fontsize=22)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({unit})", fontsize=20)
else:
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.0f} {unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)
ymin, ymax = ax0.get_ylim()

# label the bars that exceed ymax
for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * (-1.6), ymax * 0.88, f"{to_plot_bar:.1f}x", ha="center", va="bottom", rotation=0, fontsize=14)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/overall_performance_ycsb/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "ops/s"
plot_unit = "kops/s"
ylabel = "Throughput"
ymin, ymax, ytick = 0, 5, 1
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)

# data_scale = get_data_scale(plot_unit) / get_data_scale(unit)
data_scale = 1000

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

# for measurement_idx, measurement in enumerate(measurements):
#   # stacked bars, get the bar height below the current plotting bar
#   if measurement_idx == 0:
#     bottom_slice = np.zeros(data_array[:, :, 0].shape)
#   else:
#     bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
#   for workload_idx, workload in enumerate(workloads):
#     normalize_divisor = normalize_base_count[workload_idx]
#     to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
#     bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

# label x-axis
ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.18, x_tick_label, ha='center', va='top', fontsize=20)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])

ymin, ymax = ax0.get_ylim()
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({plot_unit})", fontsize=20)
else:
  # label the normalized bar
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    if not np.isnan(data):
      ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.0f} {plot_unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

# label the bars that exceed ymax
for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * (-1.8), ymax * 0.88, f"{to_plot_bar:.1f}x", ha="center", va="bottom", rotation=0, fontsize=14)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/read_95_latency_ycsb/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "us"
plot_unit = "us"
ylabel = "95% Tail Read Latency"
ymin, ymax, ytick = 0, 6, 1
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)

# data_scale = get_data_scale(plot_unit) / get_data_scale(unit)
data_scale = 1

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

# for measurement_idx, measurement in enumerate(measurements):
#   # stacked bars, get the bar height below the current plotting bar
#   if measurement_idx == 0:
#     bottom_slice = np.zeros(data_array[:, :, 0].shape)
#   else:
#     bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
#   for workload_idx, workload in enumerate(workloads):
#     normalize_divisor = normalize_base_count[workload_idx]
#     to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
#     bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

# label x-axis
ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.18, x_tick_label, ha='center', va='top', fontsize=20)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])

ymin, ymax = ax0.get_ylim()
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({plot_unit})", fontsize=20)
else:
  # label the normalized bar
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    if not np.isnan(data):
      ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.0f}{unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

# label the bars that exceed ymax
for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * (0-1.6), ymax * 0.88, f"{to_plot_bar:.0f}x", ha="center", va="bottom", rotation=0, fontsize=14)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/read_avg_latency_ycsb/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "us"
plot_unit = "us"
ylabel = "Average Read Latency"
ymin, ymax, ytick = 0, 5, 1
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)

data_scale = get_data_scale(plot_unit) / get_data_scale(unit)

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

# for measurement_idx, measurement in enumerate(measurements):
#   # stacked bars, get the bar height below the current plotting bar
#   if measurement_idx == 0:
#     bottom_slice = np.zeros(data_array[:, :, 0].shape)
#   else:
#     bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
#   for workload_idx, workload in enumerate(workloads):
#     normalize_divisor = normalize_base_count[workload_idx]
#     to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
#     bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

# label x-axis
ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.18, x_tick_label, ha='center', va='top', fontsize=20)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])

ymin, ymax = ax0.get_ylim()
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({plot_unit})", fontsize=20)
else:
  # label the normalized bar
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    if not np.isnan(data):
      ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.0f}{unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

# label the bars that exceed ymax
for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 1.02, f"{to_plot_bar:.1f}x", ha="center", va="bottom", rotation=90, fontsize=14)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/update_95_latency_ycsb/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "us"
plot_unit = "us"
ylabel = "95% Tail Update Latency"
ymin, ymax, ytick = 0, 4, 1
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)

data_scale = get_data_scale(plot_unit) / get_data_scale(unit)

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

# for measurement_idx, measurement in enumerate(measurements):
#   # stacked bars, get the bar height below the current plotting bar
#   if measurement_idx == 0:
#     bottom_slice = np.zeros(data_array[:, :, 0].shape)
#   else:
#     bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
#   for workload_idx, workload in enumerate(workloads):
#     normalize_divisor = normalize_base_count[workload_idx]
#     to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
#     bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    if normalize_divisor[0] == 0:
          normalize_divisor[:] = 1
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

# label x-axis
ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.18, x_tick_label, ha='center', va='top', fontsize=20)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])

ymin, ymax = ax0.get_ylim()
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({plot_unit})", fontsize=20)
else:
  # label the normalized bar
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    if not np.isnan(data) and not np.isclose(data, 0):
      ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.0f}{unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized\n{ylabel}", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

# label the bars that exceed ymax
for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * (-1.8), ymax * 0.88, f"{to_plot_bar:.1f}x", ha="center", va="bottom", rotation=0, fontsize=14)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()



==> figures/update_avg_latency_ycsb/run.py <==
# %%
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
from matplotlib.ticker import FixedLocator

import os, sys
sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from figure_utils import *

from matplotlib.cm import get_cmap

color_arr = colors_dark6
hatch_color = "white"
hatch_arr = ["//", "\\\\", "++", "xx", ""]

# plot font size options
plt.rc("font", size=15)
plt.rc("axes", titlesize=30)
plt.rc("xtick", labelsize=18)
plt.rc("ytick", labelsize=18)
plt.rc("legend", fontsize=18)
plt.rc("hatch", color="white")
mpl.rcParams["hatch.linewidth"] = 1.0
mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42
mpl.rcParams.update({'font.size': 16})
mpl.rcParams.update({'font.family': 'serif'})

fig, ax0 = plt.subplots(1, 1, figsize=(12, 2))
plt.subplots_adjust(top = 1.02, bottom=0.01, hspace=0.6, wspace=0.20)

bar_width = 0.085
horiz_margin = 0.6
horiz_major_tick = 0.7

# ===============================================
io_file_name = f"run"
normalize_base = "ext4"
unit = "us"
plot_unit = "us"
ylabel = "Average Update Latency"
ymin, ymax, ytick = 0, 4, 1
# ===============================================

data_file = f"{io_file_name}.txt"
fig_file = f"{io_file_name}.pdf"

all_data_arr = np.zeros(0)
try:
  with open(data_file, "r") as f:
    lines = f.read()
except Exception as e:
  exit(1)

data_scale = get_data_scale(plot_unit) / get_data_scale(unit)

settings = []
workloads = []
measurements = []

# get settings, workloads, and measurements name
sections = [section for section in lines.strip().split("\n\n") if len(section.strip()) != 1]
settings = [setting.strip() for setting in sections[0].split()]
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workloads.append(workload)
  measurements = [" ".join(line.strip().split()[0:-len(settings)]).strip() for line in lines[1:]]

# fill in data and x_tick
data_array = np.zeros((len(workloads), len(settings), len(measurements)))
x_tick_array = np.zeros((len(workloads), len(settings)))
for expr_grounp in sections[1:]:
  lines = expr_grounp.strip().split("\n")
  workload = lines[0].strip()
  workload_idx = workloads.index(workload)
  for line in lines[1:]:
    words = line.strip().split()
    measurement = " ".join(words[0:-len(settings)]).strip()
    measurement_idx = measurements.index(measurement)
    data_array[workload_idx, :, measurement_idx] = np.array([float(data.strip()) / data_scale for data in words[-len(settings):]])
    x_tick_array[workload_idx, :] = workload_idx * horiz_major_tick + (np.arange(len(settings)) - (len(settings) - 1) / 2) * bar_width

agg_slice = np.sum(data_array, axis=2)
normalize_base_idx = settings.index(normalize_base)
normalize_base_count = agg_slice[:, normalize_base_idx]
# ymax = np.max(agg_slice) * 1.05

# for measurement_idx, measurement in enumerate(measurements):
#   # stacked bars, get the bar height below the current plotting bar
#   if measurement_idx == 0:
#     bottom_slice = np.zeros(data_array[:, :, 0].shape)
#   else:
#     bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
#   for workload_idx, workload in enumerate(workloads):
#     normalize_divisor = normalize_base_count[workload_idx]
#     to_plot_array = data_array[workload_idx, :, measurement_idx] / normalize_divisor
#     bottom_plot_array = bottom_slice[workload_idx, :] / normalize_divisor
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color=color_arr[measurement_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[measurement_idx], label=measurement, zorder=3)
#     ax0.bar(x_tick_array[workload_idx, :], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="#FFFFFF", linewidth=0.8, zorder=3)

for measurement_idx, measurement in enumerate(measurements):
  # stacked bars, get the bar height below the current plotting bar
  if measurement_idx == 0:
    bottom_slice = np.zeros(data_array[:, :, 0].shape)
  else:
    bottom_slice = np.sum(data_array[: , :, :measurement_idx], axis=2)
  for setting_idx, setting in enumerate(settings):
    normalize_divisor = agg_slice[:, normalize_base_idx]
    to_plot_array = data_array[:, setting_idx, measurement_idx] / normalize_divisor
    bottom_plot_array = bottom_slice[:, setting_idx] / normalize_divisor
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color=color_arr[setting_idx], bottom=bottom_plot_array, width=bar_width, edgecolor=hatch_color, hatch=hatch_arr[setting_idx], label=measurement, zorder=3)
    ax0.bar(x_tick_array[:, setting_idx], to_plot_array, color="none", bottom=bottom_plot_array, width=bar_width, edgecolor="black", linewidth=0.8, zorder=3)

x_subticks = np.ravel(x_tick_array, order='f')
x_subtick_labels = [setting[0].upper() if setting != "bytefs_cow" else "B'" for setting in settings for _ in workloads]
x_minor_ticks = np.unique(np.hstack([x_subticks - bar_width / 2, x_subticks + bar_width / 2]))
x_major_ticks = np.array([horiz_major_tick * (0.5 + x_major_tick_idx) for x_major_tick_idx in range(len(workloads) - 1)])

# label x-axis
ax0.set_xticks(x_major_ticks)
ax0.set_xticklabels(["" for _ in x_major_ticks])
ax0.xaxis.set_minor_locator(FixedLocator(x_minor_ticks))
for x_subtick, x_subtick_label in zip(x_subticks, x_subtick_labels):
  ax0.text(x_subtick, ymin - (ymax - ymin) * 0.04, x_subtick_label, ha='center', va='top', fontsize=15)
for x_tick, x_tick_label in zip(np.array([horiz_major_tick * x_tick_idx for x_tick_idx in range(len(workloads))]), workloads):
  ax0.text(x_tick, ymin - (ymax - ymin) * 0.18, x_tick_label, ha='center', va='top', fontsize=20)
ax0.tick_params(which='major', width=1.6, length=9)
ax0.set_xlim([-horiz_margin * horiz_major_tick, (len(workloads) - 1 + horiz_margin) * horiz_major_tick])
yticks = np.arange(ymin, ymax + 1, ytick)
ax0.set_ylim([ymin, ymax])
ax0.set_yticks(yticks)
ax0.set_yticklabels([str(y) for y in yticks])

ymin, ymax = ax0.get_ylim()
if len(normalize_base) == 0:
  ax0.set_ylabel(f"{ylabel} ({plot_unit})", fontsize=20)
else:
  # label the normalized bar
  for x_tick, data in zip(x_tick_array[:, normalize_base_idx], agg_slice[:, normalize_base_idx]):
    if not np.isnan(data) and not np.isclose(data, 0):
      ax0.text(x_tick + bar_width * 0.1, 1 + 0.02 * (ymax - ymin), f"{data:.0f}{unit}", ha="center", va="bottom", rotation=90, fontsize=14)
  ax0.set_ylabel(f"Normalized Average \n Update Latency", fontsize=20)
ax0.yaxis.grid(zorder=0)
# ax0.yaxis.set_label_coords(-0.5, 0.47)

# label the bars that exceed ymax
for workload_idx, workload in enumerate(workloads):
  normalize_divisor = normalize_base_count[workload_idx]
  to_plot_array = agg_slice[workload_idx, :] / normalize_divisor
  for setting_idx, to_plot_bar in enumerate(to_plot_array):
    if to_plot_bar > ymax:
      ax0.text(x_tick_array[workload_idx, setting_idx] + bar_width * 0.1, ymax * 1.02, f"{to_plot_bar:5.2f}x", ha="center", va="bottom", rotation=90, fontsize=14)

handles, labels = ax0.get_legend_handles_labels()
handles, labels = handles[0:len(handles):len(workloads)], labels[0:len(labels):len(workloads)]
if len(labels) != 1:
  legend = ax0.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.45, 1.4), ncol=len(labels))
ax0.hlines(0, xmin=ax0.get_xlim()[0], xmax=ax0.get_xlim()[1], zorder=9, color='black', linewidth=1)

pdf = PdfPages(fig_file)
pdf.savefig(bbox_inches="tight")
pdf.close()


